Automated Driver Testing for Small Footprint Embedded Systems

Embedded systems represent a billionaire market and are present in most of the processors produced in the world.Embedded software interacts with external peripherals such as sensors and actuators through drivers. The strong interaction between drivers and external peripherals often hamper embedded software development, in special the testing task, giving that the physical environment may not be deterministic and difficult to be recreated during the tests, the hardware may not be available or its presence may not be desirable or costly. Aiming at addressing these problems, this paper introduces a solution to test drivers on microcontrollers, based on a method that uses three components: a Device Under Test (DUT), a Double device, and a computer. The computer runs a test orchestration code, while the DUT runs the test target code, and the Double plays the role of the real external peripherals that interact with the DUT. The proposed solution was successfully implemented and validated using different protocols.

==> IEEE Design & Test Paper_Preprint_Simplificado_Arxiv/codes/test_blocking.py <==
led_pin_dut = "2"
led_pin_double = "21"
period_blink = "1000"
blinking_times = "2"
...
# 1 - Objects Creation
self.double_serial.repl("red_led =
Led("+led_pin_double+",
"+blinking_times+")",0.1)
self.dut_serial.repl("blinker =
Blinker("+led_pin_dut+","+period_blink+",
"+blinking_times+")",0.1)

# 2 - Input Injection
self.double_serial.repl(
"red_led.start_acquisition()",0.1)
self.dut_serial.repl(
"blinker.blink_blocking()",0.1)

# 3 - Results gathering
sleep(...) #To give the test enough time
obtained_period = self.double_serial.repl(
"red_led.get_average_period()",0.2)[2]
...

# 4 - Assertion
obtained_period |should| close_to 
(period_blink, delta = 1)

# 5 - decommissioning
self.dut_serial.repl("del blinker",0.1)
self.double_serial.repl("del red_led",0.1)

==> IEEE Design & Test Paper_Preprint_Simplificado_Arxiv/codes/test_connection.py <==
advertising_name = "my_sensor"

# 1 - Objects Creation and Input Injection

self.dut_serial.repl("sensor = BLE_Sensor
(\""+advertising_name+"\")", 0.2)
self.double_serial.repl("cellphone =
DOUBLE_cellphone()", 0.2)
time.sleep(5)

# 3 - Result Gathering

connection = self.double_serial.repl
("cellphone.check_connectivity()", 0.2)[2]
connection = connection.decode()
connection |should| contain (str(True))

==> IEEE Design & Test Paper_Preprint_Simplificado_Arxiv/codes/test_reading_registers_without_indicating_address.py <==
expected_written = [1,2,3]
gotten_values = []

# 1 - Objects Creation
self.double_serial.repl
("slave = Double_slave(13,12,14,15)",0.2)
self.dut_serial.repl
("master = Dut_master(13,12,14,15)",0.2)

# 2 - Input Injection 
self.double_serial.repl
("slave.enable_transaction([0,0,0])",0.2)
self.dut_serial.repl
("master.write_registers_wo_address
("+str(expected_written)+")",0.2)

# 3 - Results gathering
gotten_values = self.double_serial.repl
("slave.get_received_buffer()", 0.2)[2]
gotten_values = gotten_values.decode()

# 4 - Assertion
gotten_values |should| equal_to
 (str(expected_written))

==> IEEE Design & Test Paper_Preprint_Simplificado_Arxiv/codes/test_send_command_update_rate.py <==
command = 'PMTK220,1000'
expected_answer = '$GPRMC,
141623.523,A,2143.963,S,04111.493,
W,,,301019,000.0,W*7B\n'

# 1 - Objects Creation
self.double_serial.repl(
"gps = DOUBLE_GPS(22,16,2)",0.2)
self.dut_serial.repl(
"tracker = Positioning(17,16,2)",0.2)

# 2 - Input Injection
self.dut_serial.repl(
"tracker.send_command('"+command+"')",0.2)
self.double_serial.repl(
"gps.received_command()",0.2)
sleep(1)

# 3 - Results gathering
gotten_answer = self.dut_serial.repl(
"tracker.received_command()",0.2)[2]

# 4 - Assertion
...
gotten_answer |should| equal_to
(expected_answer)

==> IEEE Design & Test Paper_Preprint_Simplificado_Arxiv/codes/test_set_date_time_dynamic.py <==
 # datatime format: [Year, month, day,
# weekday, hour, minute, second]
expected_datetime =[2019,10,23,4,10,51,32]
my_delay = 2

# 1 - Objects Creation
self.double_serial.repl(
"ds3231 = DOUBLE_DS3231(21,22)",0.2)
self.dut_serial.repl(
"rtc_conf = ConfTime(21,22)",0.2)

# 2 - Input Injection
self.dut_serial.repl(
"rtc_conf.set_date_time(
"+str(expected_datetime)+")", 0.4)
self.double_serial.repl(
"ds3231.use_internal_rtc()", 0.2)
sleep(my_delay)
expected_datetime[6] += my_delay 

# 3 - Results gathering
gotten_datetime = self.double_serial.
repl("ds3231.DateTime()",0.2)[2]

# 4 - Assertion
...
gotten_datetime |should| equal_to
(str(expected_datetime))
